Contingent Fees in Order Flow Auctions

Many early order flow auction designs handle the payment for orders when they execute on the chain rather than when they are won in the auction. Payments in these auctions only take place when the orders are executed, creating a free option for whoever wins the order. Bids in these auctions set the strike price of this option rather than the option premium. This paper develops a simple model of an order flow auction and compares contingent fees with upfront payments as well as mixtures of the two. Results suggest that auctions with a greater share of the payment contingent on execution have lower execution probability, lower revenue, and increased effective spreads in equilibrium. A Reputation system can act as a negative contingent fee, partially mitigating the downsides; however, unless the system is calibrated perfectly, some of the undesirable qualities of the contingent fees remain. Results suggest that designers of order flow auctions should avoid contingent fees whenever possible.

==> Generaldist.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30588,        720]
NotebookOptionsPosition[     26811,        664]
NotebookOutlinePosition[     27223,        680]
CellTagsIndexPosition[     27180,        677]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", " ", "=", " ", "0.75"}], ";"}]], "Input",
 CellChangeTimes->{{3.883137074334716*^9, 3.883137088756302*^9}, {
   3.883141490024679*^9, 3.8831414939304447`*^9}, 3.883150160269738*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"b61259fa-b39f-4188-951a-9a290df95269"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Silly", "[", "x_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CDF", "[", 
     RowBox[{
      RowBox[{"ExponentialDistribution", "[", "\[Lambda]", "]"}], ",", "x"}], 
     "]"}], "/", 
    RowBox[{"CDF", "[", 
     RowBox[{
      RowBox[{"ExponentialDistribution", "[", "\[Lambda]", "]"}], ",", "1"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.883137098444735*^9, 3.88313714749815*^9}, {
  3.883137193043335*^9, 3.88313719525895*^9}, {3.8831372264733996`*^9, 
  3.883137250240019*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"6285053d-cbe9-442d-ac39-9992a24b3772"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.883137262176626*^9, 3.8831372635392895`*^9}, 
   3.8831406943374853`*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"e018fcd7-7880-4d36-99a0-48a23e67b3ce"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831371997866344`*^9, 3.8831372007185793`*^9}, 
   3.883140695894493*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"051ea407-c7ef-43d6-8660-170fd0c06cbc"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831372132483945`*^9, 3.883137219557893*^9}, 
   3.883140698598916*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"49e11169-85ed-4425-8ce1-e4cb99b9eace"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Surplus", "[", 
   RowBox[{"x_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Silly", "[", "y", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "x"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.883137323061719*^9, 3.883137433280852*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"584a2478-9a19-4a30-88b7-0897fa366d3a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.883137410244624*^9, 3.8831374186398225`*^9}, 
   3.883140701848297*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"ff400c23-ec27-4641-b7e3-4e59b1ef44f1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.883140703755687*^9, 3.883140703757659*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"87ff8b09-6d87-4fd6-b60c-bc75edd96108"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diff1", "[", 
   RowBox[{"\[Theta]_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Surplus", "[", 
    RowBox[{"1", ",", "n"}], "]"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "*", 
      RowBox[{"Surplus", "[", 
       RowBox[{"\[Theta]", ",", "n"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}]}], " ", "-", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Silly", "[", "y", "]"}], "^", "n"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "\[Theta]", ",", "1"}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.883137484732832*^9, 3.883137608808134*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"f397cf88-48cd-4335-82a6-d41e7be7b834"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831376158685184`*^9, 3.8831376232418747`*^9}, 
   3.883140706277195*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"7a824381-0946-401b-a756-0381e1a330b3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831407078355923`*^9, 3.8831407078365755`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"b93a4c06-78fa-44a7-a2e4-14316a76d09a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831377537111855`*^9, 3.8831377581197505`*^9}, {
   3.883137862355717*^9, 3.883137887121422*^9}, {3.883137946341897*^9, 
   3.883137993257148*^9}, {3.883138408615183*^9, 3.8831384148398223`*^9}, {
   3.8831387256075873`*^9, 3.883138737176341*^9}, {3.883138866030389*^9, 
   3.88313886638831*^9}, 3.883140709189364*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"519dcc0f-2358-48cc-bea9-feb337c198b8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831407141057496`*^9, 3.8831407141077366`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"2de635d9-2bf5-4230-a1d0-e0dc526037f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]root", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"t", "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"Diff1", "[", 
         RowBox[{"t", ",", "n"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "50"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.883138430889947*^9, 3.8831384499952593`*^9}, {
   3.883138516104745*^9, 3.8831385644953074`*^9}, {3.883138627257362*^9, 
   3.8831386299232807`*^9}, {3.883138873193408*^9, 3.883138873541618*^9}, {
   3.8831389044036374`*^9, 3.883138962440809*^9}, {3.883139014715066*^9, 
   3.883139038106189*^9}, {3.8831390956793966`*^9, 3.8831390961882186`*^9}, 
   3.8831407179792776`*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"779f92fa-b798-4e4b-88c9-c36eea22aef4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"y\\\"}]\\) = \\!\\(\\*RowBox[{\\\"t\\\"}]\\) is \
not a valid limit of integration.\"", 2, 132, 123, 16868780507002098121, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883139028788605*^9, 3.883139097091941*^9, 
  3.8831414309710875`*^9, 3.8831415011571198`*^9, 3.8831501701840515`*^9, 
  3.8831502711960554`*^9},
 CellLabel->
  "During evaluation of \
In[132]:=",ExpressionUUID->"ca3cb40f-a570-48b2-8c28-93d4b16a2418"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"y\\\"}]\\) = \\!\\(\\*RowBox[{\\\"t\\\"}]\\) is \
not a valid limit of integration.\"", 2, 132, 124, 16868780507002098121, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883139028788605*^9, 3.883139097091941*^9, 
  3.8831414309710875`*^9, 3.8831415011571198`*^9, 3.8831501701840515`*^9, 
  3.8831502712160044`*^9},
 CellLabel->
  "During evaluation of \
In[132]:=",ExpressionUUID->"25353152-4298-437a-bdbe-16a1c436d019"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"y\\\"}]\\) = \\!\\(\\*RowBox[{\\\"t\\\"}]\\) is \
not a valid limit of integration.\"", 2, 132, 125, 16868780507002098121, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883139028788605*^9, 3.883139097091941*^9, 
  3.8831414309710875`*^9, 3.8831415011571198`*^9, 3.8831501701840515`*^9, 
  3.883150271228999*^9},
 CellLabel->
  "During evaluation of \
In[132]:=",ExpressionUUID->"55384cfb-3412-407c-bd2e-3dee28e8bf9e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 132, 126, 16868780507002098121, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883139028788605*^9, 3.883139097091941*^9, 
  3.8831414309710875`*^9, 3.8831415011571198`*^9, 3.8831501701840515`*^9, 
  3.8831502712419686`*^9},
 CellLabel->
  "During evaluation of \
In[132]:=",ExpressionUUID->"c84c39ed-f12b-421d-9fc4-b148eed85c57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"croot", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Surplus", "[", 
      RowBox[{
       RowBox[{"t", "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"Diff1", "[", 
           RowBox[{"t", ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0.5"}], "}"}]}], "]"}]}], ",", "n"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "5", ",", "50"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplier", " ", "=", " ", 
  RowBox[{
   RowBox[{"croot", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "*", 
   RowBox[{"5", "^", 
    RowBox[{"(", "1.5", ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8831392004410057`*^9, 3.8831392474647846`*^9}, 
   3.883140720643097*^9, {3.8831415832956204`*^9, 3.8831416560156245`*^9}, 
   3.883150122277708*^9, {3.8831502567342453`*^9, 3.883150267183352*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"214cdbb6-bf6a-4522-bd26-22ebef8581bb"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"y\\\"}]\\) = \\!\\(\\*RowBox[{\\\"t\\\"}]\\) is \
not a valid limit of integration.\"", 2, 133, 127, 16868780507002098121, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8831392485549946`*^9, 3.883141443755889*^9, 3.8831415144575415`*^9, {
   3.883141621491362*^9, 3.8831416562056723`*^9}, 3.883150122728919*^9, 
   3.883150182556353*^9, 3.883150283326335*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"12656de0-63d0-4a53-929a-3b67d489e07d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"y\\\"}]\\) = \\!\\(\\*RowBox[{\\\"t\\\"}]\\) is \
not a valid limit of integration.\"", 2, 133, 128, 16868780507002098121, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8831392485549946`*^9, 3.883141443755889*^9, 3.8831415144575415`*^9, {
   3.883141621491362*^9, 3.8831416562056723`*^9}, 3.883150122728919*^9, 
   3.883150182556353*^9, 3.883150283344284*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"7f7ddd8d-455c-4f92-a5b9-4544da61c583"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"y\\\"}]\\) = \\!\\(\\*RowBox[{\\\"t\\\"}]\\) is \
not a valid limit of integration.\"", 2, 133, 129, 16868780507002098121, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8831392485549946`*^9, 3.883141443755889*^9, 3.8831415144575415`*^9, {
   3.883141621491362*^9, 3.8831416562056723`*^9}, 3.883150122728919*^9, 
   3.883150182556353*^9, 3.8831502833572135`*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"56ab8e56-7851-4206-9a3d-b2a973ad8453"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 133, 130, 16868780507002098121, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8831392485549946`*^9, 3.883141443755889*^9, 3.8831415144575415`*^9, {
   3.883141621491362*^9, 3.8831416562056723`*^9}, 3.883150122728919*^9, 
   3.883150182556353*^9, 3.8831502833691835`*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"3a060f1d-27ec-4a8e-9773-4abba12cc7fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.043335002459171205`", ",", "0.03848895107138147`", ",", 
   "0.03455459502053631`", ",", "0.031323224811045075`", ",", 
   "0.028631951769892493`", ",", "0.026360173740062214`", ",", 
   "0.024418974300892213`", ",", "0.022742148050575443`", ",", 
   "0.021279700014755286`", ",", "0.019993309561285262`", ",", 
   "0.018853177043869827`", ",", "0.017835813667619587`", ",", 
   "0.01692247272488212`", ",", "0.016098020277171093`", ",", 
   "0.015350110546350411`", ",", "1.5016307049879112`", ",", 
   "0.01404496683031257`", ",", "0.013472208710627041`", ",", 
   "0.012944330489728454`", ",", "0.012456259683375685`", ",", 
   "0.012003659526728`", ",", "0.011582800484987379`", ",", 
   "0.011190457723933508`", ",", "0.010823828636990702`", ",", 
   "0.01048046600642778`", ",", "0.010158223453890529`", ",", 
   "0.009855210626949213`", ",", "0.009569756155984634`", ",", 
   "0.009300376855766034`", ",", "0.00904575197851639`", ",", 
   "0.008804701578558137`", ",", "0.00857616824308526`", ",", 
   "0.00835920159395679`", ",", "0.008152945082630833`", ",", 
   "0.007956624692166936`", ",", "0.0077695392326850524`", ",", 
   "0.00759105197426922`", ",", "0.007420583407181272`", ",", 
   "0.6754936690958013`", ",", "0.007101633505224191`", ",", 
   "0.006952226613996598`", ",", "0.006808978325201261`", ",", 
   "0.006671515480408521`", ",", "0.006539494473257485`", ",", 
   "0.006412598380864556`", ",", "0.006290534422939612`"}], "}"}]], "Output",
 CellChangeTimes->{3.883141669666791*^9, 3.8831501362466483`*^9, 
  3.8831501954239326`*^9, 3.8831502958308477`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"3c7394ab-6018-46cf-bfb5-adcf33a20517"],

Cell[BoxData["0.48450005651913686`"], "Output",
 CellChangeTimes->{3.883141669666791*^9, 3.8831501362466483`*^9, 
  3.8831501954239326`*^9, 3.883150295836832*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"b5e322f1-83b1-41e8-9e76-815ed3683f05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"guess1", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"multiplier", "/", 
     RowBox[{"n", "^", "1.5"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "50"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.883139307224491*^9, 3.8831393520196433`*^9}, 
   3.883140726725238*^9, {3.883141626345377*^9, 3.883141630005587*^9}, 
   3.883141681655548*^9, {3.883150261429565*^9, 3.8831502615818534`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"2fbe168e-3381-4950-b78e-8518f22140c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.043335002459171205`", ",", "0.032966053300597105`", ",", 
   "0.026160544076456627`", ",", "0.021412079715621698`", ",", 
   "0.01794444653774581`", ",", "0.015321237050807835`", ",", 
   "0.013280205771735219`", ",", "0.011655259918904691`", ",", 
   "0.0103366260162423`", ",", "0.009249149057996023`", ",", 
   "0.008339825111711864`", ",", "0.007570313383111513`", ",", 
   "0.006912266119882796`", ",", "0.006344319915739763`", ",", 
   "0.005850101896140339`", ",", "0.005416875307396401`", ",", 
   "0.0050345990548964345`", ",", "0.004695261778373351`", ",", 
   "0.00439240197372641`", ",", "0.004120756662574638`", ",", 
   "0.003876000452153095`", ",", "0.0036545491753371094`", ",", 
   "0.0034534103463421304`", ",", "0.0032700680095570783`", ",", 
   "0.003102393166969719`", ",", "0.0029485734452006575`", ",", 
   "0.0028070573865519063`", ",", "0.0026765099644527122`", ",", 
   "0.00255577679240165`", ",", "0.0024438551233675744`", ",", 
   "0.0023398701953334586`", ",", "0.002243055817218226`", ",", 
   "0.0021527383416522832`", ",", "0.0020683233606965568`", ",", 
   "0.0019892846043299936`", ",", "0.0019151546313509794`", ",", 
   "0.0018455169868740455`", ",", "0.0017799995661363255`", ",", 
   "0.0017182689754705704`", ",", "0.0016600257214669024`", ",", 
   "0.001605000091080415`", ",", "0.00155294861065956`", ",", 
   "0.0015036509920190071`", ",", "0.0014569074898630864`", ",", 
   "0.0014125366079275126`", ",", "0.001370373101799789`"}], "}"}]], "Output",
 CellChangeTimes->{3.8831501954687405`*^9, 3.8831502958787484`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"cb95b7eb-809c-4a7d-807b-0bd80ec2b415"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.883141713734848*^9, 3.8831417137358456`*^9}, {
  3.883141751085963*^9, 3.883141752629814*^9}, {3.883150213907771*^9, 
  3.883150216367279*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"a3be4737-0a56-4523-93d4-6034f5201760"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831502198151846`*^9, 3.883150219820221*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"f50d338e-a5cb-4502-9814-60f29bbe0d7d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.88315022140205*^9, 3.883150221404052*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"76ff4e4d-101d-4d96-a05e-15a31e87aa7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"croot", ",", "guess1"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<roots\>\"", ",", "\"\<guess\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8831392643138103`*^9, 3.883139271894743*^9}, {
  3.8831393604018993`*^9, 3.8831393621099606`*^9}, {3.883139392428195*^9, 
  3.8831393952007675`*^9}, {3.883141771066304*^9, 3.883141786036253*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"c9d1a5cd-8f66-47c1-bd5d-3401dcbbc21f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1yV1IkwEUxvHXspgZISS2Sqd9EHOtpa1auXTPfOfMLcT5VRAkRUIX4S4M
ac45W6mtVq2mjKmjV1IvSsOFMGMXFUuzTMdGQu1mwSyEIQmGtoK+8OzA4fA7
/10X9JX16xiGkfzb/3dtlhQRwZOLSXlDCnrg7IRsPjT2iMyD7HR6YI+nn5yG
zLraZFcKR05H03D0lUfnJvPR4GivyP3dQ85EfJLPlSW5yDnY8vHquLfMSd6N
FXln65l33eS9CDUENTmGLvI+WJN1WkW5gyyE1uHKv8M+IIvAxZ7Gsqvvk8Xo
9RjDf4x2sgTBiGbls/4eOQ/zzSmxkY0/yPmoUY5Ye/028iG8UFuLdM7bZCkC
4Th313KLfBj6l/7IY4uVfATs+vcLdd03yUfx66Fc9Hy8kyyDYLYvsCHWQT4G
76WdozOihI9jiPteM9XUTi5AYFo4PDdzgyxH1vaxn6uShE/gStS/WO66Ti6E
baGlcevmhIsgDleWdnVYyApcfjO4ScpLGPCd5AXP26+tuQ2onvOl9gvIjBL7
J1f9pmdt1JVY5nsz7FoyU4zwlG12OWSmXoxFsc08vY3MsGALg6Op9a3UWfBM
B74OuL9QV8Gc21jQk2GirkLVubTsJUML9RIcrHVLfVEj9RJU2D6dclaRGTU+
xHUS4dtm6mqwGkzwVWSmFFnCb4Ydrw2Kv/oRy0A=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGDQA2IQDQEf7O/LrU5hNFhmDxVwWHh8tuHbBwugfA6HB1ws
qVdOzoLyBRz8j1ZE8LydCuWLOJSwSeawJ0yC8iUcZpl0Ldib0A/lyzjI25/i
Xm7UDeUrOOzclNO47V47lK/k0LCkrTROuxXKV3HoSDt01PxjE5Sv5hAy4X5C
hUgjlK/h8MQqq42HqR7K13K4W3vRjzOgBsrXcbjw51ZGw59KKF/PQWCj+lG3
b+VQvoEDxL9lUL6hQ/7xBU805pdA+UYOGok9e8Ksi6F8Y4eNy+1zj/wthPJN
oOFTAOWbOkhznn3afyAfyjdz2PFPUE31Qy6Ub+6wWv5lf7BXDpRvAQ3PLCjf
0sG4WWGZQVYmlG/lUGjQHTBbPQPKt3ZoV+0uvfwvDcq3gYZ/KpRv61B+Z7n5
rfcpUL6dQ/zh6buUWGF8ewcDvRd2AtrJUL4DNL6SIPwGB4dz047NmLcoESrv
6JB5VGnZtI8JUHlHh5shulxXvaF8Bido/MZD5Z0cau9PObbCJg4q7+xw9ozk
79uasVB5Zwc9v27nj2oxUHkXaHqIhsq7OFTFrtt52zsKKu/qsKl/w/3Owkio
vKuD/4PSr0cWRUDl3aDpJxwq7+Ygf81l0WwVKJ/B3SGo4cvLQ8Vh9gA0ucTQ

         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0., 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 46.}, {0, 0.0434671599246232}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"roots\"", "\"guess\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.883139272465066*^9, 3.883139362700272*^9, 
  3.883139395827007*^9, 3.8831414566186314`*^9, 3.883141527516342*^9, 
  3.8831417872866554`*^9, 3.8831501955941525`*^9, 3.8831502959685163`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"4d8a1689-3b14-44c4-ab44-20fac4faa381"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831383029125233`*^9, 3.8831383156808925`*^9}, {
  3.883138364513706*^9, 3.883138405463011*^9}, {3.883141560457036*^9, 
  3.88314157871035*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"c9c072a1-848c-4d75-8e23-f3117d4857c2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.883141715526424*^9, 3.883141717994983*^9}, 
   3.8831501478167896`*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"0961efd7-7972-4e42-959c-a4110895bc42"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8831501462258587`*^9, 3.8831501493769217`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"51dd61df-c190-46c0-9b8a-f411b798ad23"]
},
WindowSize->{573.75, 630.},
WindowMargins->{{Automatic, 331.875}, {-102, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e36190f6-fea3-4f67-b82d-57babf96743b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 311, 6, 28, "Input",ExpressionUUID->"b61259fa-b39f-4188-951a-9a290df95269"],
Cell[872, 28, 630, 17, 48, "Input",ExpressionUUID->"6285053d-cbe9-442d-ac39-9992a24b3772"],
Cell[1505, 47, 205, 4, 28, "Input",ExpressionUUID->"e018fcd7-7880-4d36-99a0-48a23e67b3ce"],
Cell[1713, 53, 205, 4, 28, "Input",ExpressionUUID->"051ea407-c7ef-43d6-8660-170fd0c06cbc"],
Cell[1921, 59, 203, 4, 28, "Input",ExpressionUUID->"49e11169-85ed-4425-8ce1-e4cb99b9eace"],
Cell[2127, 65, 499, 14, 28, "Input",ExpressionUUID->"584a2478-9a19-4a30-88b7-0897fa366d3a"],
Cell[2629, 81, 203, 4, 28, "Input",ExpressionUUID->"ff400c23-ec27-4641-b7e3-4e59b1ef44f1"],
Cell[2835, 87, 175, 3, 28, InheritFromParent,ExpressionUUID->"87ff8b09-6d87-4fd6-b60c-bc75edd96108"],
Cell[3013, 92, 840, 25, 67, "Input",ExpressionUUID->"f397cf88-48cd-4335-82a6-d41e7be7b834"],
Cell[3856, 119, 205, 4, 28, "Input",ExpressionUUID->"7a824381-0946-401b-a756-0381e1a330b3"],
Cell[4064, 125, 179, 3, 28, InheritFromParent,ExpressionUUID->"b93a4c06-78fa-44a7-a2e4-14316a76d09a"],
Cell[4246, 130, 450, 7, 28, "Input",ExpressionUUID->"519dcc0f-2358-48cc-bea9-feb337c198b8"],
Cell[4699, 139, 179, 3, 28, InheritFromParent,ExpressionUUID->"2de635d9-2bf5-4230-a1d0-e0dc526037f5"],
Cell[CellGroupData[{
Cell[4903, 146, 914, 21, 28, "Input",ExpressionUUID->"779f92fa-b798-4e4b-88c9-c36eea22aef4"],
Cell[5820, 169, 530, 12, 28, "Message",ExpressionUUID->"ca3cb40f-a570-48b2-8c28-93d4b16a2418"],
Cell[6353, 183, 530, 12, 28, "Message",ExpressionUUID->"25353152-4298-437a-bdbe-16a1c436d019"],
Cell[6886, 197, 528, 12, 28, "Message",ExpressionUUID->"55384cfb-3412-407c-bd2e-3dee28e8bf9e"],
Cell[7417, 211, 582, 12, 28, "Message",ExpressionUUID->"c84c39ed-f12b-421d-9fc4-b148eed85c57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8036, 228, 1037, 28, 86, "Input",ExpressionUUID->"214cdbb6-bf6a-4522-bd26-22ebef8581bb"],
Cell[9076, 258, 579, 13, 28, "Message",ExpressionUUID->"12656de0-63d0-4a53-929a-3b67d489e07d"],
Cell[9658, 273, 579, 13, 28, "Message",ExpressionUUID->"7f7ddd8d-455c-4f92-a5b9-4544da61c583"],
Cell[10240, 288, 581, 13, 28, "Message",ExpressionUUID->"56ab8e56-7851-4206-9a3d-b2a973ad8453"],
Cell[10824, 303, 633, 13, 28, "Message",ExpressionUUID->"3a060f1d-27ec-4a8e-9773-4abba12cc7fd"],
Cell[11460, 318, 1709, 29, 185, "Output",ExpressionUUID->"3c7394ab-6018-46cf-bfb5-adcf33a20517"],
Cell[13172, 349, 245, 4, 32, "Output",ExpressionUUID->"b5e322f1-83b1-41e8-9e76-815ed3683f05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13454, 358, 546, 12, 28, "Input",ExpressionUUID->"2fbe168e-3381-4950-b78e-8518f22140c4"],
Cell[14003, 372, 1689, 28, 185, "Output",ExpressionUUID->"cb95b7eb-809c-4a7d-807b-0bd80ec2b415"]
}, Open  ]],
Cell[15707, 403, 275, 5, 28, InheritFromParent,ExpressionUUID->"a3be4737-0a56-4523-93d4-6034f5201760"],
Cell[15985, 410, 177, 3, 28, InheritFromParent,ExpressionUUID->"f50d338e-a5cb-4502-9814-60f29bbe0d7d"],
Cell[16165, 415, 174, 3, 28, InheritFromParent,ExpressionUUID->"76ff4e4d-101d-4d96-a05e-15a31e87aa7a"],
Cell[CellGroupData[{
Cell[16364, 422, 561, 13, 28, "Input",ExpressionUUID->"c9d1a5cd-8f66-47c1-bd5d-3401dcbbc21f"],
Cell[16928, 437, 9200, 206, 265, "Output",ExpressionUUID->"4d8a1689-3b14-44c4-ab44-20fac4faa381"]
}, Open  ]],
Cell[26143, 646, 276, 5, 28, "Input",ExpressionUUID->"c9c072a1-848c-4d75-8e23-f3117d4857c2"],
Cell[26422, 653, 203, 4, 28, "Input",ExpressionUUID->"0961efd7-7972-4e42-959c-a4110895bc42"],
Cell[26628, 659, 179, 3, 28, InheritFromParent,ExpressionUUID->"51dd61df-c190-46c0-9b8a-f411b798ad23"]
}
]
*)


